Less is More: Facial Landmarks can Recognize a Spontaneous Smile

Smile veracity classification is a task of interpreting social interactions. Broadly, it distinguishes between spontaneous and posed smiles. Previous approaches used hand-engineered features from facial landmarks or considered raw smile videos in an end-to-end manner to perform smile classification tasks. Feature-based methods require intervention from human experts on feature engineering and heavy pre-processing steps. On the contrary, raw smile video inputs fed into end-to-end models bring more automation to the process with the cost of considering many redundant facial features (beyond landmark locations) that are mainly irrelevant to smile veracity classification. It remains unclear to establish discriminative features from landmarks in an end-to-end manner. We present a MeshSmileNet framework, a transformer architecture, to address the above limitations. To eliminate redundant facial features, our landmarks input is extracted from Attention Mesh, a pre-trained landmark detector. Again, to discover discriminative features, we consider the relativity and trajectory of the landmarks. For the relativity, we aggregate facial landmark that conceptually formats a curve at each frame to establish local spatial features. For the trajectory, we estimate the movements of landmark composed features across time by self-attention mechanism, which captures pairwise dependency on the trajectory of the same landmark. This idea allows us to achieve state-of-the-art performances on UVA-NEMO, BBC, MMI Facial Expression, and SPOS datasets.

==> images/core/data.py <==
"""
@Author: Yue Wang
@Contact: yuewangx@mit.edu
@File: data.py
@Time: 2018/10/13 6:21 PM

Modified by 
@Author: Tiange Xiang
@Contact: txia7609@uni.sydney.edu.au
@Time: 2021/1/21 3:10 PM
"""


import os
import sys
import glob
import h5py
import numpy as np
import torch
from torch.utils.data import Dataset


# change this to your data root
DATA_DIR = '../data/'

def download_modelnet40():
    if not os.path.exists(DATA_DIR):
        os.mkdir(DATA_DIR)
    if not os.path.exists(os.path.join(DATA_DIR, 'modelnet40_ply_hdf5_2048')):
        os.mkdir(os.path.join(DATA_DIR, 'modelnet40_ply_hdf5_2048'))
        www = 'https://shapenet.cs.stanford.edu/media/modelnet40_ply_hdf5_2048.zip'
        zipfile = os.path.basename(www)
        os.system('wget %s --no-check-certificate; unzip %s' % (www, zipfile))
        os.system('mv %s %s' % (zipfile[:-4], DATA_DIR))
        os.system('rm %s' % (zipfile))


def download_shapenetpart():
    if not os.path.exists(DATA_DIR):
        os.mkdir(DATA_DIR)
    if not os.path.exists(os.path.join(DATA_DIR, 'shapenet_part_seg_hdf5_data')):
        os.mkdir(os.path.join(DATA_DIR, 'shapenet_part_seg_hdf5_data'))
        www = 'https://shapenet.cs.stanford.edu/media/shapenet_part_seg_hdf5_data.zip'
        zipfile = os.path.basename(www)
        os.system('wget %s --no-check-certificate; unzip %s' % (www, zipfile))
        os.system('mv %s %s' % (zipfile[:-4], os.path.join(DATA_DIR, 'shapenet_part_seg_hdf5_data')))
        os.system('rm %s' % (zipfile))


def load_data_normal(partition):
    f = h5py.File(os.path.join(DATA_DIR, 'modelnet40_normal', 'normal_%s.h5'%partition), 'r+')
    data = f['xyz'][:].astype('float32')
    label = f['normal'][:].astype('float32')
    f.close()
    return data, label


def load_data_cls(partition):
    download_modelnet40()
    all_data = []
    all_label = []
    for h5_name in glob.glob(os.path.join(DATA_DIR, 'modelnet40*hdf5_2048', '*%s*.h5'%partition)):
        f = h5py.File(h5_name, 'r+')
        data = f['data'][:].astype('float32')
        label = f['label'][:].astype('int64')
        f.close()
        all_data.append(data)
        all_label.append(label)
    all_data = np.concatenate(all_data, axis=0)
    all_label = np.concatenate(all_label, axis=0)
    return all_data, all_label


def load_data_partseg(partition):
    download_shapenetpart()
    all_data = []
    all_label = []
    all_seg = []
    if partition == 'trainval':
        file = glob.glob(os.path.join(DATA_DIR, 'shapenet_part_seg_hdf5_data', 'hdf5_data', '*train*.h5')) \
               + glob.glob(os.path.join(DATA_DIR, 'shapenet_part_seg_hdf5_data', 'hdf5_data', '*val*.h5'))
    else:
        file = glob.glob(os.path.join(DATA_DIR, 'shapenet_part_seg_hdf5_data', 'hdf5_data', '*%s*.h5'%partition))
    for h5_name in file:
        f = h5py.File(h5_name, 'r+')
        data = f['data'][:].astype('float32')
        label = f['label'][:].astype('int64')
        seg = f['pid'][:].astype('int64')
        f.close()
        all_data.append(data)
        all_label.append(label)
        all_seg.append(seg)
    all_data = np.concatenate(all_data, axis=0)
    all_label = np.concatenate(all_label, axis=0)
    all_seg = np.concatenate(all_seg, axis=0)
    return all_data, all_label, all_seg


def translate_pointcloud(pointcloud):
    xyz1 = np.random.uniform(low=2./3., high=3./2., size=[3])
    xyz2 = np.random.uniform(low=-0.2, high=0.2, size=[3])
       
    translated_pointcloud = np.add(np.multiply(pointcloud, xyz1), xyz2).astype('float32')
    return translated_pointcloud


def jitter_pointcloud(pointcloud, sigma=0.01, clip=0.02):
    N, C = pointcloud.shape
    pointcloud += np.clip(sigma * np.random.randn(N, C), -1*clip, clip)
    return pointcloud


def rotate_pointcloud(pointcloud):
    theta = np.pi*2 * np.random.uniform()
    rotation_matrix = np.array([[np.cos(theta), -np.sin(theta)],[np.sin(theta), np.cos(theta)]])
    pointcloud[:,[0,2]] = pointcloud[:,[0,2]].dot(rotation_matrix) # random rotation (x,z)
    return pointcloud


class ModelNet40(Dataset):
    def __init__(self, num_points, partition='train'):
        self.data, self.label = load_data_cls(partition)
        self.num_points = num_points
        self.partition = partition        

    def __getitem__(self, item):
        pointcloud = self.data[item][:self.num_points]
        label = self.label[item]
        if self.partition == 'train':
            pointcloud = translate_pointcloud(pointcloud)
            #pointcloud = rotate_pointcloud(pointcloud)
            np.random.shuffle(pointcloud)
        return pointcloud, label

    def __len__(self):
        return self.data.shape[0]

class ModelNetNormal(Dataset):
    def __init__(self, num_points, partition='train'):
        self.data, self.label = load_data_normal(partition)
        self.num_points = num_points
        self.partition = partition

    def __getitem__(self, item):
        pointcloud = self.data[item][:self.num_points]
        label = self.label[item][:self.num_points]
        if self.partition == 'train':
            #pointcloud = translate_pointcloud(pointcloud)
            idx = np.arange(0, pointcloud.shape[0], dtype=np.int64)
            np.random.shuffle(idx)
            pointcloud = self.data[item][idx]
            label = self.label[item][idx]
        return pointcloud, label

    def __len__(self):
        return self.data.shape[0]

class ShapeNetPart(Dataset):
    def __init__(self, num_points=2048, partition='train', class_choice=None):
        self.data, self.label, self.seg = load_data_partseg(partition)
        self.cat2id = {'airplane': 0, 'bag': 1, 'cap': 2, 'car': 3, 'chair': 4, 
                       'earphone': 5, 'guitar': 6, 'knife': 7, 'lamp': 8, 'laptop': 9, 
                       'motor': 10, 'mug': 11, 'pistol': 12, 'rocket': 13, 'skateboard': 14, 'table': 15}
        self.seg_num = [4, 2, 2, 4, 4, 3, 3, 2, 4, 2, 6, 2, 3, 3, 3, 3]
        self.index_start = [0, 4, 6, 8, 12, 16, 19, 22, 24, 28, 30, 36, 38, 41, 44, 47]
        self.num_points = num_points
        self.partition = partition        
        self.class_choice = class_choice

        if self.class_choice != None:
            id_choice = self.cat2id[self.class_choice]
            indices = (self.label == id_choice).squeeze()
            self.data = self.data[indices]
            self.label = self.label[indices]
            self.seg = self.seg[indices]
            self.seg_num_all = self.seg_num[id_choice]
            self.seg_start_index = self.index_start[id_choice]
        else:
            self.seg_num_all = 50
            self.seg_start_index = 0

    def __getitem__(self, item):
        pointcloud = self.data[item][:self.num_points]
        label = self.label[item]
        seg = self.seg[item][:self.num_points]
        if self.partition == 'trainval':
            pointcloud = translate_pointcloud(pointcloud)
            indices = list(range(pointcloud.shape[0]))
            np.random.shuffle(indices)
            pointcloud = pointcloud[indices]
            seg = seg[indices]
        return pointcloud, label, seg

    def __len__(self):
        return self.data.shape[0]


==> images/core/main_cls.py <==
"""
@Author: Yue Wang
@Contact: yuewangx@mit.edu
@File: main_cls.py
@Time: 2018/10/13 10:39 PM

Modified by 
@Author: Tiange Xiang
@Contact: txia7609@uni.sydney.edu.au
@Time: 2021/01/21 3:10 PM
"""

from __future__ import print_function
import os
import argparse
import torch
import torch.nn as nn
import torch.nn.functional as F
import torch.optim as optim
from torch.optim.lr_scheduler import CosineAnnealingLR, MultiStepLR
from data import ModelNet40
from models.curvenet_cls import CurveNet
import numpy as np
from torch.utils.data import DataLoader
from util import cal_loss, IOStream
import sklearn.metrics as metrics


def _init_():
    # fix random seed
    torch.manual_seed(seed)
    np.random.seed(seed)
    torch.cuda.manual_seed_all(seed)
    torch.cuda.manual_seed(seed)
    torch.set_printoptions(10)
    torch.backends.cudnn.benchmark = False
    torch.backends.cudnn.deterministic = True
    os.environ['PYTHONHASHSEED'] = str(seed)

    # prepare file structures
    if not os.path.exists('../checkpoints'):
        os.makedirs('../checkpoints')
    if not os.path.exists('../checkpoints/'+args.exp_name):
        os.makedirs('../checkpoints/'+args.exp_name)
    if not os.path.exists('../checkpoints/'+args.exp_name+'/'+'models'):
        os.makedirs('../checkpoints/'+args.exp_name+'/'+'models')
    os.system('cp main_cls.py ../checkpoints/'+args.exp_name+'/main_cls.py.backup')
    os.system('cp models/curvenet_cls.py ../checkpoints/'+args.exp_name+'/curvenet_cls.py.backup')

def train(args, io):
    train_loader = DataLoader(ModelNet40(partition='train', num_points=args.num_points), num_workers=8,
                              batch_size=args.batch_size, shuffle=True, drop_last=True)
    test_loader = DataLoader(ModelNet40(partition='test', num_points=args.num_points), num_workers=8,
                             batch_size=args.test_batch_size, shuffle=False, drop_last=False)

    device = torch.device("cuda" if args.cuda else "cpu")
    io.cprint("Let's use" + str(torch.cuda.device_count()) + "GPUs!")
    
    # create model
    model = CurveNet().to(device)
    model = nn.DataParallel(model)

    if args.use_sgd:
        io.cprint("Use SGD")
        opt = optim.SGD(model.parameters(), lr=args.lr*100, momentum=args.momentum, weight_decay=1e-4)
    else:
        io.cprint("Use Adam")
        opt = optim.Adam(model.parameters(), lr=args.lr, weight_decay=1e-4)

    if args.scheduler == 'cos':
        scheduler = CosineAnnealingLR(opt, args.epochs, eta_min=1e-3)
    elif args.scheduler == 'step':
        scheduler = MultiStepLR(opt, [120, 160], gamma=0.1)
    
    criterion = cal_loss

    best_test_acc = 0
    for epoch in range(args.epochs):
        ####################
        # Train
        ####################
        train_loss = 0.0
        count = 0.0
        model.train()
        train_pred = []
        train_true = []
        for data, label in train_loader:
            data, label = data.to(device), label.to(device).squeeze()
            data = data.permute(0, 2, 1)
            batch_size = data.size()[0]
            opt.zero_grad()
            logits = model(data)
            loss = criterion(logits, label)
            loss.backward()
            torch.nn.utils.clip_grad_norm_(model.parameters(), 1)
            opt.step()
            preds = logits.max(dim=1)[1]
            count += batch_size
            train_loss += loss.item() * batch_size
            train_true.append(label.cpu().numpy())
            train_pred.append(preds.detach().cpu().numpy())
        if args.scheduler == 'cos':
            scheduler.step()
        elif args.scheduler == 'step':
            if opt.param_groups[0]['lr'] > 1e-5:
                scheduler.step()
            if opt.param_groups[0]['lr'] < 1e-5:
                for param_group in opt.param_groups:
                    param_group['lr'] = 1e-5

        train_true = np.concatenate(train_true)
        train_pred = np.concatenate(train_pred)
        outstr = 'Train %d, loss: %.6f, train acc: %.6f' % (epoch, train_loss*1.0/count,
                                                                metrics.accuracy_score(
                                                                    train_true, train_pred))
        io.cprint(outstr)

        ####################
        # Test
        ####################
        test_loss = 0.0
        count = 0.0
        model.eval()
        test_pred = []
        test_true = []
        for data, label in test_loader:
            data, label = data.to(device), label.to(device).squeeze()
            data = data.permute(0, 2, 1)
            batch_size = data.size()[0]
            logits = model(data)
            loss = criterion(logits, label)
            preds = logits.max(dim=1)[1]
            count += batch_size
            test_loss += loss.item() * batch_size
            test_true.append(label.cpu().numpy())
            test_pred.append(preds.detach().cpu().numpy())
        test_true = np.concatenate(test_true)
        test_pred = np.concatenate(test_pred)
        test_acc = metrics.accuracy_score(test_true, test_pred)
        outstr = 'Test %d, loss: %.6f, test acc: %.6f' % (epoch, test_loss*1.0/count, test_acc)
        io.cprint(outstr)
        if test_acc >= best_test_acc:
            best_test_acc = test_acc
            torch.save(model.state_dict(), '../checkpoints/%s/models/model.t7' % args.exp_name)
        io.cprint('best: %.3f' % best_test_acc)

def test(args, io):
    test_loader = DataLoader(ModelNet40(partition='test', num_points=args.num_points),
                             batch_size=args.test_batch_size, shuffle=False, drop_last=False)

    device = torch.device("cuda" if args.cuda else "cpu")

    #Try to load models
    model = CurveNet().to(device)
    model = nn.DataParallel(model)
    model.load_state_dict(torch.load(args.model_path))

    model = model.eval()
    test_acc = 0.0
    count = 0.0
    test_true = []
    test_pred = []
    for data, label in test_loader:

        data, label = data.to(device), label.to(device).squeeze()
        data = data.permute(0, 2, 1)
        batch_size = data.size()[0]
        logits = model(data)
        preds = logits.max(dim=1)[1]
        test_true.append(label.cpu().numpy())
        test_pred.append(preds.detach().cpu().numpy())
    test_true = np.concatenate(test_true)
    test_pred = np.concatenate(test_pred)
    test_acc = metrics.accuracy_score(test_true, test_pred)
    outstr = 'Test :: test acc: %.6f'%(test_acc)
    io.cprint(outstr)


if __name__ == "__main__":
    # Training settings
    parser = argparse.ArgumentParser(description='Point Cloud Recognition')
    parser.add_argument('--exp_name', type=str, default='exp', metavar='N',
                        help='Name of the experiment')
    parser.add_argument('--dataset', type=str, default='modelnet40', metavar='N',
                        choices=['modelnet40'])
    parser.add_argument('--batch_size', type=int, default=32, metavar='batch_size',
                        help='Size of batch)')
    parser.add_argument('--test_batch_size', type=int, default=16, metavar='batch_size',
                        help='Size of batch)')
    parser.add_argument('--epochs', type=int, default=200, metavar='N',
                        help='number of episode to train ')
    parser.add_argument('--use_sgd', type=bool, default=True,
                        help='Use SGD')
    parser.add_argument('--lr', type=float, default=0.001, metavar='LR',
                        help='learning rate (default: 0.001, 0.1 if using sgd)')
    parser.add_argument('--momentum', type=float, default=0.9, metavar='M',
                        help='SGD momentum (default: 0.9)')
    parser.add_argument('--scheduler', type=str, default='cos', metavar='N',
                        choices=['cos', 'step'],
                        help='Scheduler to use, [cos, step]')
    parser.add_argument('--no_cuda', type=bool, default=False,
                        help='enables CUDA training')
    parser.add_argument('--eval', type=bool,  default=False,
                        help='evaluate the model')
    parser.add_argument('--num_points', type=int, default=1024,
                        help='num of points to use')
    parser.add_argument('--model_path', type=str, default='', metavar='N',
                        help='Pretrained model path')
    args = parser.parse_args()

    seed = np.random.randint(1, 10000)

    _init_()

    if args.eval:
        io = IOStream('../checkpoints/' + args.exp_name + '/eval.log')
    else:
        io = IOStream('../checkpoints/' + args.exp_name + '/run.log')
    io.cprint(str(args))
    io.cprint('random seed is: ' + str(seed))
    
    args.cuda = not args.no_cuda and torch.cuda.is_available()
    
    if args.cuda:
        io.cprint(
            'Using GPU : ' + str(torch.cuda.current_device()) + ' from ' + str(torch.cuda.device_count()) + ' devices')
    else:
        io.cprint('Using CPU')

    if not args.eval:
        train(args, io)
    else:
        with torch.no_grad():
            test(args, io)


==> images/core/main_normal.py <==
"""
@Author: Tiange Xiang
@Contact: txia7609@uni.sydney.edu.au
@File: main_normal.py
@Time: 2021/01/21 3:10 PM
"""


from __future__ import print_function
import os
import argparse
import torch
import torch.nn as nn
import torch.nn.functional as F
import torch.optim as optim
from torch.optim.lr_scheduler import CosineAnnealingLR, MultiStepLR
from data import ModelNetNormal
from models.curvenet_normal import CurveNet
import numpy as np
from torch.utils.data import DataLoader
from util import IOStream


def _init_():
    # fix random seed
    torch.manual_seed(seed)
    np.random.seed(seed)
    torch.cuda.manual_seed_all(seed)
    torch.cuda.manual_seed(seed)
    torch.set_printoptions(10)
    torch.backends.cudnn.benchmark = False
    torch.backends.cudnn.deterministic = True
    os.environ['PYTHONHASHSEED'] = str(seed)

    # prepare file structures
    if not os.path.exists('../checkpoints'):
        os.makedirs('../checkpoints')
    if not os.path.exists('../checkpoints/'+args.exp_name):
        os.makedirs('../checkpoints/'+args.exp_name)
    if not os.path.exists('../checkpoints/'+args.exp_name+'/'+'models'):
        os.makedirs('../checkpoints/'+args.exp_name+'/'+'models')
    os.system('cp main_normal.py ../checkpoints/'+args.exp_name+'/main_normal.py.backup')
    os.system('cp models/curvenet_normal.py ../checkpoints/'+args.exp_name+'/curvenet_normal.py.backup')

def train(args, io):
    train_loader = DataLoader(ModelNetNormal(args.num_points, partition='train'), 
                              num_workers=8, batch_size=args.batch_size, shuffle=True, drop_last=True)
    test_loader = DataLoader(ModelNetNormal(args.num_points, partition='test'), 
                             num_workers=8, batch_size=args.test_batch_size, shuffle=False, drop_last=False)
    
    device = torch.device("cuda" if args.cuda else "cpu")

    # create model
    model = CurveNet(args.multiplier).to(device)
    model = nn.DataParallel(model)
    io.cprint("Let's use" + str(torch.cuda.device_count()) + "GPUs!")

    if args.use_sgd:
        io.cprint("Use SGD")
        opt = optim.SGD(model.parameters(), lr=args.lr*100, momentum=args.momentum, weight_decay=1e-4)
    else:
        io.cprint("Use Adam")
        opt = optim.Adam(model.parameters(), lr=args.lr, weight_decay=1e-4)

    if args.scheduler == 'cos':
        scheduler = CosineAnnealingLR(opt, args.epochs, eta_min=1e-3)
    elif args.scheduler == 'step':
        scheduler = MultiStepLR(opt, [140, 180], gamma=0.1)

    criterion = torch.nn.CosineEmbeddingLoss()

    best_test_loss = 99
    for epoch in range(args.epochs):
        ####################
        # Train
        ####################
        train_loss = 0.0
        count = 0.0
        model.train()
        for data, seg in train_loader:
            data, seg = data.to(device), seg.to(device)
            data = data.permute(0, 2, 1)
            batch_size = data.size()[0]
            opt.zero_grad()
            seg_pred = model(data)
            seg_pred = seg_pred.permute(0, 2, 1).contiguous()
            #print(seg_pred.shape, seg.shape)
            loss = criterion(seg_pred.view(-1, 3), seg.view(-1,3).squeeze(), torch.tensor(1).cuda())
            loss.backward()
            torch.nn.utils.clip_grad_norm_(model.parameters(), 1)
            opt.step()
            count += batch_size
            train_loss += loss.item() * batch_size

        if args.scheduler == 'cos':
            scheduler.step()
        elif args.scheduler == 'step':
            if opt.param_groups[0]['lr'] > 1e-5:
                scheduler.step()
            if opt.param_groups[0]['lr'] < 1e-5:
                for param_group in opt.param_groups:
                    param_group['lr'] = 1e-5

        outstr = 'Train %d, loss: %.6f' % (epoch, train_loss/count)
        io.cprint(outstr)

        ####################
        # Test
        ####################
        test_loss = 0.0
        count = 0.0
        model.eval()
        for data, seg in test_loader:
            data, seg = data.to(device), seg.to(device)
            data = data.permute(0, 2, 1)
            batch_size = data.size()[0]
            seg_pred = model(data)
            seg_pred = seg_pred.permute(0, 2, 1).contiguous()
            
            loss = criterion(seg_pred.view(-1, 3), seg.view(-1,3).squeeze(), torch.tensor(1).cuda())
            count += batch_size
            test_loss += loss.item() * batch_size
        
        if test_loss*1.0/count <= best_test_loss:
            best_test_loss = test_loss*1.0/count
            torch.save(model.state_dict(), '../checkpoints/%s/models/model.t7' % args.exp_name)
        outstr = 'Test %d, loss: %.6f, best loss %.6f' % (epoch, test_loss/count, best_test_loss)
        io.cprint(outstr)

def test(args, io):
    test_loader = DataLoader(ModelNetNormal(args.num_points, partition='test'),
                             batch_size=args.test_batch_size, shuffle=False, drop_last=False)

    device = torch.device("cuda" if args.cuda else "cpu")

    #Try to load models
    model = CurveNet(args.multiplier).to(device)
    model = nn.DataParallel(model)
    model.load_state_dict(torch.load(args.model_path))

    criterion = torch.nn.CosineEmbeddingLoss()
    
    model = model.eval()
    test_loss = 0.0
    count = 0
    for data, seg in test_loader:
        data, seg = data.to(device), seg.to(device)
        #print(data.shape, seg.shape)
        data = data.permute(0, 2, 1)
        batch_size = data.size()[0]
        seg_pred = model(data)
        seg_pred = seg_pred.permute(0, 2, 1).contiguous()
        loss = criterion(seg_pred.view(-1, 3), seg.view(-1,3).squeeze(), torch.tensor(1).cuda())
        count += batch_size
        test_loss += loss.item() * batch_size
    outstr = 'Test :: test loss: %.6f' % (test_loss*1.0/count)
    io.cprint(outstr)


if __name__ == "__main__":
    # Training settings
    parser = argparse.ArgumentParser(description='Point Cloud Part Segmentation')
    parser.add_argument('--exp_name', type=str, default='exp', metavar='N',
                        help='Name of the experiment')
    parser.add_argument('--batch_size', type=int, default=32, metavar='batch_size',
                        help='Size of batch)')
    parser.add_argument('--test_batch_size', type=int, default=16, metavar='batch_size',
                        help='Size of batch)')
    parser.add_argument('--epochs', type=int, default=200, metavar='N',
                        help='number of episode to train ')
    parser.add_argument('--use_sgd', type=bool, default=True,
                        help='Use SGD')
    parser.add_argument('--lr', type=float, default=0.0005, metavar='LR',
                        help='learning rate')
    parser.add_argument('--multiplier', type=float, default=2.0, metavar='MP',
                        help='network expansion multiplier')
    parser.add_argument('--momentum', type=float, default=0.9, metavar='M',
                        help='SGD momentum (default: 0.9)')
    parser.add_argument('--scheduler', type=str, default='cos', metavar='N',
                        choices=['cos', 'step'],
                        help='Scheduler to use, [cos, step]')
    parser.add_argument('--no_cuda', type=bool, default=False,
                        help='enables CUDA training')
    parser.add_argument('--eval', type=bool,  default=False,
                        help='evaluate the model')
    parser.add_argument('--num_points', type=int, default=1024,
                        help='num of points to use')
    parser.add_argument('--model_path', type=str, default='', metavar='N',
                        help='Pretrained model path')
    args = parser.parse_args()

    seed = np.random.randint(1, 10000)

    _init_()

    io = IOStream('../checkpoints/' + args.exp_name + '/run.log')
    io.cprint(str(args))
    io.cprint('random seed is: ' + str(seed))

    args.cuda = not args.no_cuda and torch.cuda.is_available()
    if args.cuda:
        io.cprint(
            'Using GPU : ' + str(torch.cuda.current_device()) + ' from ' + str(torch.cuda.device_count()) + ' devices')
    else:
        io.cprint('Using CPU')

    if not args.eval:
        train(args, io)
    else:
        with torch.no_grad():
            test(args, io)


==> images/core/main_partseg.py <==
"""
@Author: An Tao
@Contact: ta19@mails.tsinghua.edu.cn
@File: main_partseg.py
@Time: 2019/12/31 11:17 AM

Modified by 
@Author: Tiange Xiang
@Contact: txia7609@uni.sydney.edu.au
@Time: 2021/01/21 3:10 PM
"""


from __future__ import print_function
import os
import argparse
import torch
import torch.nn as nn
import torch.nn.functional as F
import torch.optim as optim
from torch.optim.lr_scheduler import CosineAnnealingLR, StepLR, MultiStepLR
from data import ShapeNetPart
from models.curvenet_seg import CurveNet
import numpy as np
from torch.utils.data import DataLoader
from util import cal_loss, IOStream
import sklearn.metrics as metrics

seg_num = [4, 2, 2, 4, 4, 3, 3, 2, 4, 2, 6, 2, 3, 3, 3, 3]
index_start = [0, 4, 6, 8, 12, 16, 19, 22, 24, 28, 30, 36, 38, 41, 44, 47]

def _init_():
    # fix random seed
    torch.manual_seed(seed)
    np.random.seed(seed)
    torch.cuda.manual_seed_all(seed)
    torch.cuda.manual_seed(seed)
    torch.set_printoptions(10)
    torch.backends.cudnn.benchmark = False
    torch.backends.cudnn.deterministic = True
    os.environ['PYTHONHASHSEED'] = str(seed)

    # prepare file structures
    if not os.path.exists('../checkpoints'):
        os.makedirs('../checkpoints')
    if not os.path.exists('../checkpoints/'+args.exp_name):
        os.makedirs('../checkpoints/'+args.exp_name)
    if not os.path.exists('../checkpoints/'+args.exp_name+'/'+'models'):
        os.makedirs('../checkpoints/'+args.exp_name+'/'+'models')
    os.system('cp main_partseg.py ../checkpoints/'+args.exp_name+'/main_partseg.py.backup')
    os.system('cp models/curvenet_seg.py ../checkpoints/'+args.exp_name+'/curvenet_seg.py.backup')

def calculate_shape_IoU(pred_np, seg_np, label, class_choice, eva=False):
    label = label.squeeze()
    shape_ious = []
    category = {}
    for shape_idx in range(seg_np.shape[0]):
        if not class_choice:
            start_index = index_start[label[shape_idx]]
            num = seg_num[label[shape_idx]]
            parts = range(start_index, start_index + num)
        else:
            parts = range(seg_num[label[0]])
        part_ious = []
        for part in parts:
            I = np.sum(np.logical_and(pred_np[shape_idx] == part, seg_np[shape_idx] == part))
            U = np.sum(np.logical_or(pred_np[shape_idx] == part, seg_np[shape_idx] == part))
            if U == 0:
                iou = 1  # If the union of groundtruth and prediction points is empty, then count part IoU as 1
            else:
                iou = I / float(U)
            part_ious.append(iou)
        shape_ious.append(np.mean(part_ious))
        if label[shape_idx] not in category:
            category[label[shape_idx]] = [shape_ious[-1]]
        else:
            category[label[shape_idx]].append(shape_ious[-1])

    if eva:
        return shape_ious, category
    else:
        return shape_ious

def train(args, io):
    train_dataset = ShapeNetPart(partition='trainval', num_points=args.num_points, class_choice=args.class_choice)
    if (len(train_dataset) < 100):
        drop_last = False
    else:
        drop_last = True
    train_loader = DataLoader(train_dataset, num_workers=8, batch_size=args.batch_size, shuffle=True, drop_last=drop_last)
    test_loader = DataLoader(ShapeNetPart(partition='test', num_points=args.num_points, class_choice=args.class_choice), 
                            num_workers=8, batch_size=args.test_batch_size, shuffle=False, drop_last=False)
    
    device = torch.device("cuda" if args.cuda else "cpu")
    io.cprint("Let's use" + str(torch.cuda.device_count()) + "GPUs!")

    seg_num_all = train_loader.dataset.seg_num_all
    seg_start_index = train_loader.dataset.seg_start_index

    # create model
    model = CurveNet().to(device)
    model = nn.DataParallel(model)

    if args.use_sgd:
        print("Use SGD")
        opt = optim.SGD(model.parameters(), lr=args.lr*100, momentum=args.momentum, weight_decay=1e-4)
    else:
        print("Use Adam")
        opt = optim.Adam(model.parameters(), lr=args.lr, weight_decay=1e-4)

    if args.scheduler == 'cos':
        scheduler = CosineAnnealingLR(opt, args.epochs, eta_min=1e-3)
    elif args.scheduler == 'step':
        scheduler = MultiStepLR(opt, [140, 180], gamma=0.1)
    criterion = cal_loss

    best_test_iou = 0
    for epoch in range(args.epochs):
        ####################
        # Train
        ####################
        train_loss = 0.0
        count = 0.0
        model.train()
        train_true_cls = []
        train_pred_cls = []
        train_true_seg = []
        train_pred_seg = []
        train_label_seg = []
        for data, label, seg in train_loader:
            seg = seg - seg_start_index
            label_one_hot = np.zeros((label.shape[0], 16))
            for idx in range(label.shape[0]):
                label_one_hot[idx, label[idx]] = 1
            label_one_hot = torch.from_numpy(label_one_hot.astype(np.float32))
            data, label_one_hot, seg = data.to(device), label_one_hot.to(device), seg.to(device)
            data = data.permute(0, 2, 1)
            batch_size = data.size()[0]
            opt.zero_grad()
            seg_pred = model(data, label_one_hot)
            seg_pred = seg_pred.permute(0, 2, 1).contiguous()
            loss = criterion(seg_pred.view(-1, seg_num_all), seg.view(-1,1).squeeze())
            loss.backward()
            torch.nn.utils.clip_grad_norm_(model.parameters(), 1)
            opt.step()
            pred = seg_pred.max(dim=2)[1]               # (batch_size, num_points)
            count += batch_size
            train_loss += loss.item() * batch_size
            seg_np = seg.cpu().numpy()                  # (batch_size, num_points)
            pred_np = pred.detach().cpu().numpy()       # (batch_size, num_points)
            train_true_cls.append(seg_np.reshape(-1))       # (batch_size * num_points)
            train_pred_cls.append(pred_np.reshape(-1))      # (batch_size * num_points)
            train_true_seg.append(seg_np)
            train_pred_seg.append(pred_np)
            train_label_seg.append(label.reshape(-1))
        if args.scheduler == 'cos':
            scheduler.step()
        elif args.scheduler == 'step':
            if opt.param_groups[0]['lr'] > 1e-5:
                scheduler.step()
            if opt.param_groups[0]['lr'] < 1e-5:
                for param_group in opt.param_groups:
                    param_group['lr'] = 1e-5
        train_true_cls = np.concatenate(train_true_cls)
        train_pred_cls = np.concatenate(train_pred_cls)
        train_acc = metrics.accuracy_score(train_true_cls, train_pred_cls)
        avg_per_class_acc = metrics.balanced_accuracy_score(train_true_cls, train_pred_cls)
        train_true_seg = np.concatenate(train_true_seg, axis=0)
        train_pred_seg = np.concatenate(train_pred_seg, axis=0)
        train_label_seg = np.concatenate(train_label_seg)
        train_ious = calculate_shape_IoU(train_pred_seg, train_true_seg, train_label_seg, args.class_choice)
        outstr = 'Train %d, loss: %.6f, train acc: %.6f, train avg acc: %.6f, train iou: %.6f' % (epoch, 
                                                                                                  train_loss*1.0/count,
                                                                                                  train_acc,
                                                                                                  avg_per_class_acc,
                                                                                                  np.mean(train_ious))
        io.cprint(outstr)

        ####################
        # Test
        ####################
        test_loss = 0.0
        count = 0.0
        model.eval()
        test_true_cls = []
        test_pred_cls = []
        test_true_seg = []
        test_pred_seg = []
        test_label_seg = []
        for data, label, seg in test_loader:
            seg = seg - seg_start_index
            label_one_hot = np.zeros((label.shape[0], 16))
            for idx in range(label.shape[0]):
                label_one_hot[idx, label[idx]] = 1
            label_one_hot = torch.from_numpy(label_one_hot.astype(np.float32))
            data, label_one_hot, seg = data.to(device), label_one_hot.to(device), seg.to(device)
            data = data.permute(0, 2, 1)
            batch_size = data.size()[0]
            seg_pred = model(data, label_one_hot)
            seg_pred = seg_pred.permute(0, 2, 1).contiguous()
            loss = criterion(seg_pred.view(-1, seg_num_all), seg.view(-1,1).squeeze())
            pred = seg_pred.max(dim=2)[1]
            count += batch_size
            test_loss += loss.item() * batch_size
            seg_np = seg.cpu().numpy()
            pred_np = pred.detach().cpu().numpy()
            test_true_cls.append(seg_np.reshape(-1))
            test_pred_cls.append(pred_np.reshape(-1))
            test_true_seg.append(seg_np)
            test_pred_seg.append(pred_np)
            test_label_seg.append(label.reshape(-1))
        test_true_cls = np.concatenate(test_true_cls)
        test_pred_cls = np.concatenate(test_pred_cls)
        test_acc = metrics.accuracy_score(test_true_cls, test_pred_cls)
        avg_per_class_acc = metrics.balanced_accuracy_score(test_true_cls, test_pred_cls)
        test_true_seg = np.concatenate(test_true_seg, axis=0)
        test_pred_seg = np.concatenate(test_pred_seg, axis=0)
        test_label_seg = np.concatenate(test_label_seg)
        test_ious = calculate_shape_IoU(test_pred_seg, test_true_seg, test_label_seg, args.class_choice)
        outstr = 'Test %d, loss: %.6f, test acc: %.6f, test avg acc: %.6f, test iou: %.6f, best iou %.6f' % (epoch,
                                                                                              test_loss*1.0/count,
                                                                                              test_acc,
                                                                                              avg_per_class_acc,
                                                                                              np.mean(test_ious), best_test_iou)
        io.cprint(outstr)
        if np.mean(test_ious) >= best_test_iou:
            best_test_iou = np.mean(test_ious)
            torch.save(model.state_dict(), '../checkpoints/%s/models/model.t7' % args.exp_name)


def test(args, io):
    test_loader = DataLoader(ShapeNetPart(partition='test', num_points=args.num_points, class_choice=args.class_choice),
                             batch_size=args.test_batch_size, shuffle=True, drop_last=False)

    device = torch.device("cuda" if args.cuda else "cpu")

    #Try to load models
    seg_start_index = test_loader.dataset.seg_start_index
    model = CurveNet().to(device)
    model = nn.DataParallel(model)
    model.load_state_dict(torch.load(args.model_path))

    model = model.eval()
    test_acc = 0.0
    test_true_cls = []
    test_pred_cls = []
    test_true_seg = []
    test_pred_seg = []
    test_label_seg = []
    category = {}
    for data, label, seg in test_loader:
        seg = seg - seg_start_index
        label_one_hot = np.zeros((label.shape[0], 16))
        for idx in range(label.shape[0]):
            label_one_hot[idx, label[idx]] = 1
        label_one_hot = torch.from_numpy(label_one_hot.astype(np.float32))
        data, label_one_hot, seg = data.to(device), label_one_hot.to(device), seg.to(device)
        data = data.permute(0, 2, 1)
        seg_pred = model(data, label_one_hot)
        seg_pred = seg_pred.permute(0, 2, 1).contiguous()
        pred = seg_pred.max(dim=2)[1]
        seg_np = seg.cpu().numpy()
        pred_np = pred.detach().cpu().numpy()
        test_true_cls.append(seg_np.reshape(-1))
        test_pred_cls.append(pred_np.reshape(-1))
        test_true_seg.append(seg_np)
        test_pred_seg.append(pred_np)
        test_label_seg.append(label.reshape(-1))

    test_true_cls = np.concatenate(test_true_cls)
    test_pred_cls = np.concatenate(test_pred_cls)
    test_acc = metrics.accuracy_score(test_true_cls, test_pred_cls)
    avg_per_class_acc = metrics.balanced_accuracy_score(test_true_cls, test_pred_cls)
    test_true_seg = np.concatenate(test_true_seg, axis=0)
    test_pred_seg = np.concatenate(test_pred_seg, axis=0)
    test_label_seg = np.concatenate(test_label_seg)
    test_ious,category = calculate_shape_IoU(test_pred_seg, test_true_seg, test_label_seg, args.class_choice, eva=True)
    outstr = 'Test :: test acc: %.6f, test avg acc: %.6f, test iou: %.6f' % (test_acc,
                                                                             avg_per_class_acc,
                                                                             np.mean(test_ious))
    io.cprint(outstr)
    results = []
    for key in category.keys():
        results.append((int(key), np.mean(category[key]), len(category[key])))
    results.sort(key=lambda x:x[0])
    for re in results:
        io.cprint('idx: %d mIoU: %.3f num: %d' % (re[0], re[1], re[2]))


if __name__ == "__main__":
    # Training settings
    parser = argparse.ArgumentParser(description='Point Cloud Part Segmentation')
    parser.add_argument('--exp_name', type=str, default='exp', metavar='N',
                        help='Name of the experiment')
    parser.add_argument('--dataset', type=str, default='shapenetpart', metavar='N',
                        choices=['shapenetpart'])
    parser.add_argument('--class_choice', type=str, default=None, metavar='N',
                        choices=['airplane', 'bag', 'cap', 'car', 'chair',
                                 'earphone', 'guitar', 'knife', 'lamp', 'laptop', 
                                 'motor', 'mug', 'pistol', 'rocket', 'skateboard', 'table'])
    parser.add_argument('--batch_size', type=int, default=32, metavar='batch_size',
                        help='Size of batch)')
    parser.add_argument('--test_batch_size', type=int, default=16, metavar='batch_size',
                        help='Size of batch)')
    parser.add_argument('--epochs', type=int, default=200, metavar='N',
                        help='number of episode to train ')
    parser.add_argument('--use_sgd', type=bool, default=True,
                        help='Use SGD')
    parser.add_argument('--lr', type=float, default=0.0005, metavar='LR',
                        help='learning rate (default: 0.001, 0.1 if using sgd)')
    parser.add_argument('--momentum', type=float, default=0.9, metavar='M',
                        help='SGD momentum (default: 0.9)')
    parser.add_argument('--scheduler', type=str, default='step', metavar='N',
                        choices=['cos', 'step'],
                        help='Scheduler to use, [cos, step]')
    parser.add_argument('--no_cuda', type=bool, default=False,
                        help='enables CUDA training')
    parser.add_argument('--eval', type=bool,  default=False,
                        help='evaluate the model')
    parser.add_argument('--num_points', type=int, default=2048,
                        help='num of points to use')
    parser.add_argument('--model_path', type=str, default='', metavar='N',
                        help='Pretrained model path')
    args = parser.parse_args()

    seed = np.random.randint(1, 10000)

    _init_()

    if args.eval:
        io = IOStream('../checkpoints/' + args.exp_name + '/eval.log')
    else:
        io = IOStream('../checkpoints/' + args.exp_name + '/run.log')
    io.cprint(str(args))
    io.cprint('random seed is: ' + str(seed))

    args.cuda = not args.no_cuda and torch.cuda.is_available()

    if args.cuda:
        io.cprint(
            'Using GPU : ' + str(torch.cuda.current_device()) + ' from ' + str(torch.cuda.device_count()) + ' devices')
    else:
        io.cprint('Using CPU')

    if not args.eval:
        train(args, io)
    else:
        with torch.no_grad():
            test(args, io)


==> images/core/models/curvenet_cls.py <==
"""
@Author: Tiange Xiang
@Contact: txia7609@uni.sydney.edu.au
@File: curvenet_cls.py
@Time: 2021/01/21 3:10 PM
"""

import torch.nn as nn
import torch.nn.functional as F
from .curvenet_util import *


curve_config = {
        'default': [[100, 5], [100, 5], None, None],
        'long':  [[10, 30], None,  None,  None]
    }

class CurveNet(nn.Module):
    def __init__(self, num_classes=40, k=20, setting='default'): # k=20
        super(CurveNet, self).__init__()

        assert setting in curve_config

        additional_channel = 32
        self.lpfa = LPFA(9, additional_channel, k=k, mlp_num=1, initial=True)

        # encoder #* default=0.08-0.08-0.08-0.16
        self.cic11 = CIC(npoint=478, radius=0.08, k=k, in_channels=additional_channel, output_channels=32, bottleneck_ratio=2, mlp_num=1, curve_config=curve_config[setting][0])
        self.cic12 = CIC(npoint=478, radius=0.08, k=k, in_channels=32, output_channels=64, bottleneck_ratio=4, mlp_num=1, curve_config=curve_config[setting][0])
        
        self.cic21 = CIC(npoint=478, radius=0.08, k=k, in_channels=64, output_channels=128, bottleneck_ratio=2, mlp_num=1, curve_config=curve_config[setting][1])
        self.cic22 = CIC(npoint=478, radius=0.16, k=k, in_channels=128, output_channels=256, bottleneck_ratio=4, mlp_num=1, curve_config=curve_config[setting][1])

        self.conv0 = nn.Sequential(
            nn.Conv1d(256, 256, kernel_size=1, bias=False),
            nn.BatchNorm1d(256),
            nn.ReLU(inplace=True)
            )
        
    def forward(self, xyz):
        l0_points = self.lpfa(xyz, xyz)

        l1_xyz, l1_points = self.cic11(xyz, l0_points)
        l1_xyz, l1_points = self.cic12(l1_xyz, l1_points)

        l2_xyz, l2_points = self.cic21(l1_xyz, l1_points)
        l2_xyz, l2_points = self.cic22(l2_xyz, l2_points)

        x = self.conv0(l2_points)
        
        return x


==> images/core/models/curvenet_normal.py <==
"""
@Author: Tiange Xiang
@Contact: txia7609@uni.sydney.edu.au
@File: curvenet_normal.py
@Time: 2021/01/21 3:10 PM
"""

import torch.nn as nn
import torch.nn.functional as F
from .curvenet_util import *


curve_config = {
        'default': [[100, 5], [100, 5], None, None]
    }

class CurveNet(nn.Module):
    def __init__(self, num_classes=3, k=20, multiplier=1.0, setting='default'):
        super(CurveNet, self).__init__()

        assert setting in curve_config

        additional_channel = 64
        channels = [128, 256, 512, 1024]
        channels = [int(c * multiplier) for c in channels]
        
        self.lpfa = LPFA(9, additional_channel, k=k, mlp_num=1, initial=True)

        # encoder
        self.cic11 = CIC(npoint=1024, radius=0.1, k=k, in_channels=additional_channel, output_channels=channels[0], bottleneck_ratio=2, curve_config=curve_config[setting][0])
        self.cic12 = CIC(npoint=1024, radius=0.1, k=k, in_channels=channels[0], output_channels=channels[0], bottleneck_ratio=4, curve_config=curve_config[setting][0])
        
        self.cic21 = CIC(npoint=256, radius=0.2, k=k, in_channels=channels[0], output_channels=channels[1], bottleneck_ratio=2, curve_config=curve_config[setting][1])
        self.cic22 = CIC(npoint=256, radius=0.2, k=k, in_channels=channels[1], output_channels=channels[1], bottleneck_ratio=4, curve_config=curve_config[setting][1])

        self.cic31 = CIC(npoint=64, radius=0.4, k=k, in_channels=channels[1], output_channels=channels[2], bottleneck_ratio=2, curve_config=curve_config[setting][2])
        self.cic32 = CIC(npoint=64, radius=0.4, k=k, in_channels=channels[2], output_channels=channels[2], bottleneck_ratio=4, curve_config=curve_config[setting][2])

        self.cic41 = CIC(npoint=16, radius=0.8, k=15, in_channels=channels[2], output_channels=channels[3], bottleneck_ratio=2, curve_config=curve_config[setting][3])
        self.cic42 = CIC(npoint=16, radius=0.8, k=15, in_channels=channels[3], output_channels=channels[3], bottleneck_ratio=4, curve_config=curve_config[setting][3])
        #self.cic43 = CIC(npoint=16, radius=0.8, k=15, in_channels=2048, output_channels=2048, bottleneck_ratio=4, curve_config=curve_config[setting][3])
        # decoder
        self.fp3 = PointNetFeaturePropagation(in_channel=channels[3] + channels[2], mlp=[channels[2], channels[2]], att=[channels[3], channels[3]//2, channels[3]//8])
        self.up_cic4 = CIC(npoint=64, radius=0.8, k=k, in_channels=channels[2], output_channels=channels[2], bottleneck_ratio=4)

        self.fp2 = PointNetFeaturePropagation(in_channel=channels[2] + channels[1], mlp=[channels[1], channels[1]], att=[channels[2], channels[2]//2, channels[2]//8])
        self.up_cic3 = CIC(npoint=256, radius=0.4, k=k, in_channels=channels[1], output_channels=channels[1], bottleneck_ratio=4)

        self.fp1 = PointNetFeaturePropagation(in_channel=channels[1] + channels[0], mlp=[channels[0], channels[0]], att=[channels[1], channels[1]//2, channels[1]//8])
        self.up_cic2 = CIC(npoint=1024, radius=0.1, k=k, in_channels=channels[0]+3, output_channels=channels[0], bottleneck_ratio=4)
        self.up_cic1 = CIC(npoint=1024, radius=0.1, k=k, in_channels=channels[0], output_channels=channels[0], bottleneck_ratio=4)

        self.point_conv = nn.Sequential(
            nn.Conv2d(9, additional_channel, kernel_size=1, bias=False),
            nn.BatchNorm2d(additional_channel),
            nn.LeakyReLU(negative_slope=0.2, inplace=True))

        self.conv1 = nn.Conv1d(channels[0], num_classes, 1)

    def forward(self, xyz):
        l0_points = self.lpfa(xyz, xyz)

        l1_xyz, l1_points = self.cic11(xyz, l0_points)
        l1_xyz, l1_points = self.cic12(l1_xyz, l1_points)

        l2_xyz, l2_points = self.cic21(l1_xyz, l1_points)
        l2_xyz, l2_points = self.cic22(l2_xyz, l2_points)

        l3_xyz, l3_points = self.cic31(l2_xyz, l2_points)
        l3_xyz, l3_points = self.cic32(l3_xyz, l3_points)
 
        l4_xyz, l4_points = self.cic41(l3_xyz, l3_points)
        l4_xyz, l4_points = self.cic42(l4_xyz, l4_points)
        #l4_xyz, l4_points = self.cic43(l4_xyz, l4_points)

        l3_points = self.fp3(l3_xyz, l4_xyz, l3_points, l4_points)
        l3_xyz, l3_points = self.up_cic4(l3_xyz, l3_points)
        l2_points = self.fp2(l2_xyz, l3_xyz, l2_points, l3_points)
        l2_xyz, l2_points = self.up_cic3(l2_xyz, l2_points)
        l1_points = self.fp1(l1_xyz, l2_xyz, l1_points, l2_points)

        x = torch.cat((l1_xyz, l1_points), dim=1)

        xyz, x = self.up_cic2(l1_xyz, x)
        xyz, x = self.up_cic1(xyz, x)

        x = self.conv1(x)
        return x


==> images/core/models/curvenet_seg.py <==
"""
@Author: Tiange Xiang
@Contact: txia7609@uni.sydney.edu.au
@File: curvenet_seg.py
@Time: 2021/01/21 3:10 PM
"""

import torch.nn as nn
import torch.nn.functional as F
from .curvenet_util import *


curve_config = {
        'default': [[100, 5], [100, 5], None, None, None]
    }

class CurveNet(nn.Module):
    def __init__(self, num_classes=50, category=16, k=32, setting='default'):
        super(CurveNet, self).__init__()

        assert setting in curve_config

        additional_channel = 32
        self.lpfa = LPFA(9, additional_channel, k=k, mlp_num=1, initial=True)

        # encoder
        self.cic11 = CIC(npoint=2048, radius=0.2, k=k, in_channels=additional_channel, output_channels=64, bottleneck_ratio=2, curve_config=curve_config[setting][0])
        self.cic12 = CIC(npoint=2048, radius=0.2, k=k, in_channels=64, output_channels=64, bottleneck_ratio=4, curve_config=curve_config[setting][0])

        self.cic21 = CIC(npoint=512, radius=0.4, k=k, in_channels=64, output_channels=128, bottleneck_ratio=2, curve_config=curve_config[setting][1])
        self.cic22 = CIC(npoint=512, radius=0.4, k=k, in_channels=128, output_channels=128, bottleneck_ratio=4, curve_config=curve_config[setting][1])

        self.cic31 = CIC(npoint=128, radius=0.8, k=k, in_channels=128, output_channels=256, bottleneck_ratio=2, curve_config=curve_config[setting][2])
        self.cic32 = CIC(npoint=128, radius=0.8, k=k, in_channels=256, output_channels=256, bottleneck_ratio=4, curve_config=curve_config[setting][2])

        self.cic41 = CIC(npoint=32, radius=1.2, k=31, in_channels=256, output_channels=512, bottleneck_ratio=2, curve_config=curve_config[setting][3])
        self.cic42 = CIC(npoint=32, radius=1.2, k=31, in_channels=512, output_channels=512, bottleneck_ratio=4, curve_config=curve_config[setting][3])

        self.cic51 = CIC(npoint=8, radius=2.0, k=7, in_channels=512, output_channels=1024, bottleneck_ratio=2, curve_config=curve_config[setting][4])
        self.cic52 = CIC(npoint=8, radius=2.0, k=7, in_channels=1024, output_channels=1024, bottleneck_ratio=4, curve_config=curve_config[setting][4])
        self.cic53 = CIC(npoint=8, radius=2.0, k=7, in_channels=1024, output_channels=1024, bottleneck_ratio=4, curve_config=curve_config[setting][4])

        # decoder
        self.fp4 = PointNetFeaturePropagation(in_channel=1024 + 512, mlp=[512, 512], att=[1024, 512, 256])
        self.up_cic5 = CIC(npoint=32, radius=1.2, k=31, in_channels=512, output_channels=512, bottleneck_ratio=4)

        self.fp3 = PointNetFeaturePropagation(in_channel=512 + 256, mlp=[256, 256], att=[512, 256, 128])
        self.up_cic4 = CIC(npoint=128, radius=0.8, k=k, in_channels=256, output_channels=256, bottleneck_ratio=4)

        self.fp2 = PointNetFeaturePropagation(in_channel=256 + 128, mlp=[128, 128], att=[256, 128, 64])
        self.up_cic3 = CIC(npoint=512, radius=0.4, k=k, in_channels=128, output_channels=128, bottleneck_ratio=4)

        self.fp1 = PointNetFeaturePropagation(in_channel=128 + 64, mlp=[64, 64], att=[128, 64, 32])
        self.up_cic2 = CIC(npoint=2048, radius=0.2, k=k, in_channels=128+64+64+category+3, output_channels=256, bottleneck_ratio=4)
        self.up_cic1 = CIC(npoint=2048, radius=0.2, k=k, in_channels=256, output_channels=256, bottleneck_ratio=4)
        

        self.global_conv2 = nn.Sequential(
            nn.Conv1d(1024, 128, kernel_size=1, bias=False),
            nn.BatchNorm1d(128),
            nn.LeakyReLU(negative_slope=0.2))
        self.global_conv1 = nn.Sequential(
            nn.Conv1d(512, 64, kernel_size=1, bias=False),
            nn.BatchNorm1d(64),
            nn.LeakyReLU(negative_slope=0.2))

        self.conv1 = nn.Conv1d(256, 256, 1, bias=False)
        self.bn1 = nn.BatchNorm1d(256)
        self.drop1 = nn.Dropout(0.5)
        self.conv2 = nn.Conv1d(256, num_classes, 1)
        self.se = nn.Sequential(nn.AdaptiveAvgPool1d(1),
                                nn.Conv1d(256, 256//8, 1, bias=False),
                                nn.BatchNorm1d(256//8),
                                nn.LeakyReLU(negative_slope=0.2),
                                nn.Conv1d(256//8, 256, 1, bias=False),
                                nn.Sigmoid())
                                
    def forward(self, xyz, l=None):
        batch_size = xyz.size(0)

        l0_points = self.lpfa(xyz, xyz)

        l1_xyz, l1_points = self.cic11(xyz, l0_points)
        l1_xyz, l1_points = self.cic12(l1_xyz, l1_points)

        l2_xyz, l2_points = self.cic21(l1_xyz, l1_points)
        l2_xyz, l2_points = self.cic22(l2_xyz, l2_points)

        l3_xyz, l3_points = self.cic31(l2_xyz, l2_points)
        l3_xyz, l3_points = self.cic32(l3_xyz, l3_points)
 
        l4_xyz, l4_points = self.cic41(l3_xyz, l3_points)
        l4_xyz, l4_points = self.cic42(l4_xyz, l4_points)

        l5_xyz, l5_points = self.cic51(l4_xyz, l4_points)
        l5_xyz, l5_points = self.cic52(l5_xyz, l5_points)
        l5_xyz, l5_points = self.cic53(l5_xyz, l5_points)

        # global features
        emb1 = self.global_conv1(l4_points)
        emb1 = emb1.max(dim=-1, keepdim=True)[0] # bs, 64, 1
        emb2 = self.global_conv2(l5_points)
        emb2 = emb2.max(dim=-1, keepdim=True)[0] # bs, 128, 1

        # Feature Propagation layers
        l4_points = self.fp4(l4_xyz, l5_xyz, l4_points, l5_points)
        l4_xyz, l4_points = self.up_cic5(l4_xyz, l4_points)

        l3_points = self.fp3(l3_xyz, l4_xyz, l3_points, l4_points)
        l3_xyz, l3_points = self.up_cic4(l3_xyz, l3_points)

        l2_points = self.fp2(l2_xyz, l3_xyz, l2_points, l3_points)
        l2_xyz, l2_points = self.up_cic3(l2_xyz, l2_points)

        l1_points = self.fp1(l1_xyz, l2_xyz, l1_points, l2_points)

        if l is not None:
            l = l.view(batch_size, -1, 1)
            emb = torch.cat((emb1, emb2, l), dim=1) # bs, 128 + 16, 1
        l = emb.expand(-1,-1, xyz.size(-1))
        x = torch.cat((l1_xyz, l1_points, l), dim=1)

        xyz, x = self.up_cic2(l1_xyz, x)
        xyz, x = self.up_cic1(xyz, x)

        x =  F.leaky_relu(self.bn1(self.conv1(x)), 0.2, inplace=True)
        se = self.se(x)
        x = x * se
        x = self.drop1(x)
        x = self.conv2(x)
        return x


==> images/core/models/curvenet_util.py <==
"""
@Author: Yue Wang
@Contact: yuewangx@mit.edu
@File: pointnet_util.py
@Time: 2018/10/13 10:39 PM

Modified by 
@Author: Tiange Xiang
@Contact: txia7609@uni.sydney.edu.au
@Time: 2021/01/21 3:10 PM
"""

import torch
import torch.nn as nn
import torch.nn.functional as F
from time import time
import numpy as np

from .walk import Walk

device = torch.device('cuda')

def knn(x, k):
    k = k + 1
    inner = -2 * torch.matmul(x.transpose(2, 1), x)
    xx = torch.sum(x**2, dim=1, keepdim=True)
    pairwise_distance = -xx - inner - xx.transpose(2, 1)

    idx = pairwise_distance.topk(k=k, dim=-1)[1]  # (batch_size, num_points, k)
    return idx

def normal_knn(x, k):
    inner = -2 * torch.matmul(x.transpose(2, 1), x)
    xx = torch.sum(x**2, dim=1, keepdim=True)
    pairwise_distance = -xx - inner - xx.transpose(2, 1)

    idx = pairwise_distance.topk(k=k, dim=-1)[1]  # (batch_size, num_points, k)
    return idx

def pc_normalize(pc):
    l = pc.shape[0]
    centroid = np.mean(pc, axis=0)
    pc = pc - centroid
    m = np.max(np.sqrt(np.sum(pc**2, axis=1)))
    pc = pc / m
    return pc

def square_distance(src, dst):
    """
    Calculate Euclid distance between each two points.
    """
    B, N, _ = src.shape
    _, M, _ = dst.shape
    dist = -2 * torch.matmul(src, dst.permute(0, 2, 1))
    dist += torch.sum(src ** 2, -1).view(B, N, 1)
    dist += torch.sum(dst ** 2, -1).view(B, 1, M)
    return dist

def index_points(points, idx):
    """

    Input:
        points: input points data, [B, N, C]
        idx: sample index data, [B, S]
    Return:
        new_points:, indexed points data, [B, S, C]
    """
    device = points.device
    B = points.shape[0]
    view_shape = list(idx.shape)
    view_shape[1:] = [1] * (len(view_shape) - 1)
    repeat_shape = list(idx.shape)
    repeat_shape[0] = 1
    batch_indices = torch.arange(B, dtype=torch.long).to(device).view(view_shape).repeat(repeat_shape)
    new_points = points[batch_indices, idx, :]
    return new_points


def farthest_point_sample(xyz, npoint):
    """
    Input:
        xyz: pointcloud data, [B, N, 3]
        npoint: number of samples
    Return:
        centroids: sampled pointcloud index, [B, npoint]
    """
    device = xyz.device
    B, N, C = xyz.shape
    centroids = torch.zeros(B, npoint, dtype=torch.long).to(device)
    distance = torch.ones(B, N).to(device) * 1e10
    farthest = torch.randint(0, N, (B,), dtype=torch.long).to(device) * 0
    batch_indices = torch.arange(B, dtype=torch.long).to(device)
    for i in range(npoint):
        centroids[:, i] = farthest
        centroid = xyz[batch_indices, farthest, :].view(B, 1, 3)
        dist = torch.sum((xyz - centroid) ** 2, -1)
        mask = dist < distance
        distance[mask] = dist[mask]
        farthest = torch.max(distance, -1)[1]
    return centroids

def query_ball_point(radius, nsample, xyz, new_xyz):
    """
    Input:
        radius: local region radius
        nsample: max sample number in local region
        xyz: all points, [B, N, 3]
        new_xyz: query points, [B, S, 3]
    Return:
        group_idx: grouped points index, [B, S, nsample]
    """
    device = xyz.device
    B, N, C = xyz.shape
    _, S, _ = new_xyz.shape
    group_idx = torch.arange(N, dtype=torch.long).to(device).view(1, 1, N).repeat([B, S, 1])
    sqrdists = square_distance(new_xyz, xyz)
    group_idx[sqrdists > radius ** 2] = N
    group_idx = group_idx.sort(dim=-1)[0][:, :, :nsample]
    group_first = group_idx[:, :, 0].view(B, S, 1).repeat([1, 1, nsample])
    mask = group_idx == N
    group_idx[mask] = group_first[mask]
    return group_idx

def sample_and_group(npoint, radius, nsample, xyz, points, returnfps=False):
    """
    Input:
        npoint:
        radius:
        nsample:
        xyz: input points position data, [B, N, 3]
        points: input points data, [B, N, D]
    Return:
        new_xyz: sampled points position data, [B, npoint, nsample, 3]
        new_points: sampled points data, [B, npoint, nsample, 3+D]
    """
    new_xyz = index_points(xyz, farthest_point_sample(xyz, npoint))
    torch.cuda.empty_cache()

    idx = query_ball_point(radius, nsample, xyz, new_xyz)
    torch.cuda.empty_cache()

    new_points = index_points(points, idx)
    torch.cuda.empty_cache()

    if returnfps:
        return new_xyz, new_points, idx
    else:
        return new_xyz, new_points

class Attention_block(nn.Module):
    '''
    Used in attention U-Net.
    '''
    def __init__(self,F_g,F_l,F_int):
        super(Attention_block,self).__init__()
        self.W_g = nn.Sequential(
            nn.Conv1d(F_g, F_int, kernel_size=1,stride=1,padding=0,bias=True),
            nn.BatchNorm1d(F_int)
            )

        self.W_x = nn.Sequential(
            nn.Conv1d(F_l, F_int, kernel_size=1,stride=1,padding=0,bias=True),
            nn.BatchNorm1d(F_int)
        )

        self.psi = nn.Sequential(
            nn.Conv1d(F_int, 1, kernel_size=1,stride=1,padding=0,bias=True),
            nn.BatchNorm1d(1),
            nn.Sigmoid()
        )

    def forward(self,g,x):
        g1 = self.W_g(g)
        x1 = self.W_x(x)
        psi = F.leaky_relu(g1+x1, negative_slope=0.2)
        psi = self.psi(psi)

        return psi, 1. - psi


class LPFA(nn.Module):

    def __init__(self, in_channel, out_channel, k, mlp_num=2, initial=False):
        super(LPFA, self).__init__()

        self.k = k
        self.device = torch.device('cuda')
        # self.device = torch.device('cpu')
        self.initial = initial

        if not initial:
            self.xyz2feature = nn.Sequential(
                               nn.Conv2d(9, in_channel, kernel_size=1, bias=False),
                               nn.BatchNorm2d(in_channel)
                               )

        self.mlp = []
        for _ in range(mlp_num):
            self.mlp.append(nn.Sequential(
                            nn.Conv2d(in_channel, out_channel, 1, bias=False),
                            nn.BatchNorm2d(out_channel),
                            nn.LeakyReLU(0.2))
                            )
            in_channel = out_channel
        self.mlp = nn.Sequential(*self.mlp)        

    def forward(self, x, xyz, idx=None):
        x = self.group_feature(x, xyz, idx)
        x = self.mlp(x)

        if self.initial:
            x = x.max(dim=-1, keepdim=False)[0]
        else:
            x = x.mean(dim=-1, keepdim=False)

        return x

    def group_feature(self, x, xyz, idx):
        batch_size, num_dims, num_points = x.size()

        if idx is None:
            idx = knn(xyz, k=self.k)[:,:,:self.k]  # (batch_size, num_points, k)

        idx_base = torch.arange(0, batch_size, device=self.device).view(-1, 1, 1) * num_points
        idx = idx + idx_base
        idx = idx.view(-1)

        xyz = xyz.transpose(2, 1).contiguous() # bs, n, 3
        point_feature = xyz.view(batch_size * num_points, -1)[idx, :]
        point_feature = point_feature.view(batch_size, num_points, self.k, -1)  # bs, n, k, 3
        points = xyz.view(batch_size, num_points, 1, 3).expand(-1, -1, self.k, -1)  # bs, n, k, 3

        point_feature = torch.cat((points, point_feature, point_feature - points),
                                dim=3).permute(0, 3, 1, 2).contiguous()

        if self.initial:
            return point_feature

        x = x.transpose(2, 1).contiguous() # bs, n, c
        feature = x.view(batch_size * num_points, -1)[idx, :]
        feature = feature.view(batch_size, num_points, self.k, num_dims)  #bs, n, k, c
        x = x.view(batch_size, num_points, 1, num_dims)
        feature = feature - x

        feature = feature.permute(0, 3, 1, 2).contiguous()
        point_feature = self.xyz2feature(point_feature)  #bs, c, n, k
        feature = F.leaky_relu(feature + point_feature, 0.2)
        
        return feature #bs, c, n, k


class PointNetFeaturePropagation(nn.Module):
    def __init__(self, in_channel, mlp, att=None):
        super(PointNetFeaturePropagation, self).__init__()
        self.mlp_convs = nn.ModuleList()
        self.mlp_bns = nn.ModuleList()
        last_channel = in_channel
        self.att = None
        if att is not None:
            self.att = Attention_block(F_g=att[0],F_l=att[1],F_int=att[2])
        
        for out_channel in mlp:
            self.mlp_convs.append(nn.Conv1d(last_channel, out_channel, 1))
            self.mlp_bns.append(nn.BatchNorm1d(out_channel))
            last_channel = out_channel

    def forward(self, xyz1, xyz2, points1, points2):
        """
        Input:
            xyz1: input points position data, [B, C, N]
            xyz2: sampled input points position data, [B, C, S], skipped xyz
            points1: input points data, [B, D, N]
            points2: input points data, [B, D, S], skipped features
        Return:
            new_points: upsampled points data, [B, D', N]
        """
        xyz1 = xyz1.permute(0, 2, 1)
        xyz2 = xyz2.permute(0, 2, 1)

        points2 = points2.permute(0, 2, 1)
        B, N, C = xyz1.shape
        _, S, _ = xyz2.shape

        if S == 1:
            interpolated_points = points2.repeat(1, N, 1)
        else:
            dists = square_distance(xyz1, xyz2)
            dists, idx = dists.sort(dim=-1)
            dists, idx = dists[:, :, :3], idx[:, :, :3]  # [B, N, 3]

            dist_recip = 1.0 / (dists + 1e-8)
            norm = torch.sum(dist_recip, dim=2, keepdim=True)
            weight = dist_recip / norm
            interpolated_points = torch.sum(index_points(points2, idx) * weight.view(B, N, 3, 1), dim=2)

        # skip attention
        if self.att is not None:
           psix, psig = self.att(interpolated_points.permute(0, 2, 1), points1)
           points1 = points1 * psix
           
        if points1 is not None:
            points1 = points1.permute(0, 2, 1)
            new_points = torch.cat([points1, interpolated_points], dim=-1)
        else:
            new_points = interpolated_points

        new_points = new_points.permute(0, 2, 1)

        for i, conv in enumerate(self.mlp_convs):
            bn = self.mlp_bns[i]
            new_points = F.leaky_relu(bn(conv(new_points)), 0.2)

        return new_points


class CIC(nn.Module):
    def __init__(self, npoint, radius, k, in_channels, output_channels, bottleneck_ratio=2, mlp_num=2, curve_config=None):
        super(CIC, self).__init__()
        self.in_channels = in_channels
        self.output_channels = output_channels
        self.bottleneck_ratio = bottleneck_ratio
        self.radius = radius
        self.k = k
        self.npoint = npoint

        planes = in_channels // bottleneck_ratio

        self.use_curve = curve_config is not None #* For our task its True
        if self.use_curve:
            self.curveaggregation = CurveAggregation(planes)
            self.curvegrouping = CurveGrouping(planes, k, curve_config[0], curve_config[1])

        self.conv1 = nn.Sequential(
            nn.Conv1d(in_channels,
                      planes,
                      kernel_size=1,
                      bias=False),
            nn.BatchNorm1d(in_channels // bottleneck_ratio),
            nn.LeakyReLU(negative_slope=0.2, inplace=True))

        self.conv2 = nn.Sequential(
            nn.Conv1d(planes, output_channels, kernel_size=1, bias=False),
            nn.BatchNorm1d(output_channels))

        if in_channels != output_channels:
            self.shortcut = nn.Sequential(
                nn.Conv1d(in_channels,
                          output_channels,
                          kernel_size=1,
                          bias=False),
                nn.BatchNorm1d(output_channels))

        self.relu = nn.LeakyReLU(negative_slope=0.2, inplace=True)

        self.maxpool = MaskedMaxPool(npoint, radius, k)

        self.lpfa = LPFA(planes, planes, k, mlp_num=mlp_num, initial=False)

    def forward(self, xyz, x): #* x=Point feature & xyz=Original landamrks
 
        # max pool
        if xyz.size(-1) != self.npoint:
            xyz, x = self.maxpool(
                xyz.transpose(1, 2).contiguous(), x)
            xyz = xyz.transpose(1, 2)

        shortcut = x
        x = self.conv1(x)  # bs, c', n

        idx = knn(xyz, self.k)

        if self.use_curve:
            # curve grouping
            curves = self.curvegrouping(x, xyz, idx[:,:,1:]) # avoid self-loop

            # curve aggregation
            x = self.curveaggregation(x, curves)

        x = self.lpfa(x, xyz, idx=idx[:,:,:self.k]) #bs, c', n, k

        x = self.conv2(x)  # bs, c, n

        if self.in_channels != self.output_channels:
            shortcut = self.shortcut(shortcut)

        x = self.relu(x + shortcut)

        return xyz, x


class CurveAggregation(nn.Module):
    def __init__(self, in_channel):
        super(CurveAggregation, self).__init__()
        self.in_channel = in_channel
        mid_feature = in_channel // 2
        self.conva = nn.Conv1d(in_channel,
                               mid_feature,
                               kernel_size=1,
                               bias=False)
        self.convb = nn.Conv1d(in_channel,
                               mid_feature,
                               kernel_size=1,
                               bias=False)
        self.convc = nn.Conv1d(in_channel,
                               mid_feature,
                               kernel_size=1,
                               bias=False)
        self.convn = nn.Conv1d(mid_feature,
                               mid_feature,
                               kernel_size=1,
                               bias=False)
        self.convl = nn.Conv1d(mid_feature,
                               mid_feature,
                               kernel_size=1,
                               bias=False)
        self.convd = nn.Sequential(
            nn.Conv1d(mid_feature * 2,
                      in_channel,
                      kernel_size=1,
                      bias=False),
            nn.BatchNorm1d(in_channel))
        self.line_conv_att = nn.Conv2d(in_channel,
                                       1,
                                       kernel_size=1,
                                       bias=False)

    def forward(self, x, curves):
        curves_att = self.line_conv_att(curves)  # bs, 1, c_n, c_l

        curver_inter = torch.sum(curves * F.softmax(curves_att, dim=-1), dim=-1)  #bs, c, c_n
        curves_intra = torch.sum(curves * F.softmax(curves_att, dim=-2), dim=-2)  #bs, c, c_l

        curver_inter = self.conva(curver_inter) # bs, mid, n
        curves_intra = self.convb(curves_intra) # bs, mid ,n

        x_logits = self.convc(x).transpose(1, 2).contiguous()
        x_inter = F.softmax(torch.bmm(x_logits, curver_inter), dim=-1) # bs, n, c_n
        x_intra = F.softmax(torch.bmm(x_logits, curves_intra), dim=-1) # bs, l, c_l
        

        curver_inter = self.convn(curver_inter).transpose(1, 2).contiguous()
        curves_intra = self.convl(curves_intra).transpose(1, 2).contiguous()

        x_inter = torch.bmm(x_inter, curver_inter)
        x_intra = torch.bmm(x_intra, curves_intra)

        curve_features = torch.cat((x_inter, x_intra),dim=-1).transpose(1, 2).contiguous()
        x = x + self.convd(curve_features)

        return F.leaky_relu(x, negative_slope=0.2)


class CurveGrouping(nn.Module):
    def __init__(self, in_channel, k, curve_num, curve_length):
        super(CurveGrouping, self).__init__()
        self.curve_num = curve_num
        self.curve_length = curve_length
        self.in_channel = in_channel
        self.k = k

        self.att = nn.Conv1d(in_channel, 1, kernel_size=1, bias=False)

        self.walk = Walk(in_channel, k, curve_num, curve_length)

    def forward(self, x, xyz, idx):
        # starting point selection in self attention style
        x_att = torch.sigmoid(self.att(x))
        x = x * x_att

        _, start_index = torch.topk(x_att, self.curve_num, dim=2, sorted=False)
        start_index = start_index.squeeze().unsqueeze(2)

        curves = self.walk(xyz, x, idx, start_index)  #bs, c, c_n, c_l
        
        return curves


class MaskedMaxPool(nn.Module):
    def __init__(self, npoint, radius, k):
        super(MaskedMaxPool, self).__init__()
        self.npoint = npoint
        self.radius = radius
        self.k = k

    def forward(self, xyz, features):
        sub_xyz, neighborhood_features = sample_and_group(self.npoint, self.radius, self.k, xyz, features.transpose(1,2))

        neighborhood_features = neighborhood_features.permute(0, 3, 1, 2).contiguous()
        sub_features = F.max_pool2d(
            neighborhood_features, kernel_size=[1, neighborhood_features.shape[3]]
        )  # bs, c, n, 1
        sub_features = torch.squeeze(sub_features, -1)  # bs, c, n
        return sub_xyz, sub_features


==> images/core/models/walk.py <==
"""
@Author: Tiange Xiang
@Contact: txia7609@uni.sydney.edu.au
@File: walk.py
@Time: 2021/01/21 3:10 PM
"""

import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F


def batched_index_select(input, dim, index):
	views = [input.shape[0]] + \
		[1 if i != dim else -1 for i in range(1, len(input.shape))]
	expanse = list(input.shape)
	expanse[0] = -1
	expanse[dim] = -1
	index = index.view(views).expand(expanse)
	return torch.gather(input, dim, index)

def gumbel_softmax(logits, dim, temperature=1):
    """
    ST-gumple-softmax w/o random gumbel samplings
    input: [*, n_class]
    return: flatten --> [*, n_class] an one-hot vector
    """
    y = F.softmax(logits / temperature, dim=dim)

    shape = y.size()
    _, ind = y.max(dim=-1)
    y_hard = torch.zeros_like(y).view(-1, shape[-1])
    y_hard.scatter_(1, ind.view(-1, 1), 1)
    y_hard = y_hard.view(*shape)

    y_hard = (y_hard - y).detach() + y
    return y_hard

class Walk(nn.Module):
    '''
    Walk in the cloud
    '''
    def __init__(self, in_channel, k, curve_num, curve_length):
        super(Walk, self).__init__()
        self.curve_num = curve_num
        self.curve_length = curve_length
        self.k = k

        self.agent_mlp = nn.Sequential(
            nn.Conv2d(in_channel * 2,
                        1,
                        kernel_size=1,
                        bias=False), nn.BatchNorm2d(1))
        self.momentum_mlp = nn.Sequential(
            nn.Conv1d(in_channel * 2,
                        2,
                        kernel_size=1,
                        bias=False), nn.BatchNorm1d(2))

    def crossover_suppression(self, cur, neighbor, bn, n, k):
        # cur: bs*n, 3
        # neighbor: bs*n, 3, k
        neighbor = neighbor.detach()
        cur = cur.unsqueeze(-1).detach()
        dot = torch.bmm(cur.transpose(1,2), neighbor) # bs*n, 1, k
        norm1 = torch.norm(cur, dim=1, keepdim=True)
        norm2 = torch.norm(neighbor, dim=1, keepdim=True)
        divider = torch.clamp(norm1 * norm2, min=1e-8)
        ans = torch.div(dot, divider).squeeze() # bs*n, k

        # normalize to [0, 1]
        ans = 1. + ans
        ans = torch.clamp(ans, 0., 1.0)

        return ans.detach()

    def forward(self, xyz, x, adj, cur):
        bn, c, tot_points = x.size()

        # raw point coordinates
        xyz = xyz.transpose(1,2).contiguous # bs, n, 3

        # point features
        x = x.transpose(1,2).contiguous() # bs, n, c

        flatten_x = x.view(bn * tot_points, -1)
        batch_offset = torch.arange(0, bn, device=torch.device('cuda')).detach() * tot_points
        # batch_offset = torch.arange(0, bn, device=torch.device('cpu')).detach() * tot_points

        # indices of neighbors for the starting points
        tmp_adj = (adj + batch_offset.view(-1,1,1)).view(adj.size(0)*adj.size(1),-1) #bs, n, k
    
        # batch flattened indices for teh starting points
        flatten_cur = (cur + batch_offset.view(-1,1,1)).view(-1)

        curves = []
        flatten_curs = []
        # one step at a time
        for step in range(self.curve_length):

            if step == 0:
                # get starting point features using flattend indices
                starting_points =  flatten_x[flatten_cur, :].contiguous()
                pre_feature = starting_points.view(bn, self.curve_num, -1, 1).transpose(1,2) # bs * n, c
            else:
                # dynamic momentum
                cat_feature = torch.cat((cur_feature.squeeze(), pre_feature.squeeze()),dim=1)
                att_feature = F.softmax(self.momentum_mlp(cat_feature),dim=1).view(bn, 1, self.curve_num, 2) # bs, 1, n, 2
                cat_feature = torch.cat((cur_feature, pre_feature),dim=-1) # bs, c, n, 2
                
                # update curve descriptor
                pre_feature = torch.sum(cat_feature * att_feature, dim=-1, keepdim=True) # bs, c, n
                pre_feature_cos =  pre_feature.transpose(1,2).contiguous().view(bn * self.curve_num, -1)

            pick_idx = tmp_adj[flatten_cur] # bs*n, k
            
            # get the neighbors of current points
            pick_values = flatten_x[pick_idx.view(-1),:]

            # reshape to fit crossover suppresion below
            pick_values_cos = pick_values.view(bn * self.curve_num, self.k, c)
            pick_values = pick_values_cos.view(bn, self.curve_num, self.k, c)
            pick_values_cos = pick_values_cos.transpose(1,2).contiguous()
            
            pick_values = pick_values.permute(0,3,1,2) # bs, c, n, k

            pre_feature_expand = pre_feature.expand_as(pick_values)
            
            # concat current point features with curve descriptors
            pre_feature_expand = torch.cat((pick_values, pre_feature_expand),dim=1)
            
            # which node to pick next?
            pre_feature_expand = self.agent_mlp(pre_feature_expand) # bs, 1, n, k

            if step !=0:
                # cross over supression
                d = self.crossover_suppression(cur_feature_cos - pre_feature_cos,
                                               pick_values_cos - cur_feature_cos.unsqueeze(-1), 
                                               bn, self.curve_num, self.k)
                d = d.view(bn, self.curve_num, self.k).unsqueeze(1) # bs, 1, n, k
                pre_feature_expand = torch.mul(pre_feature_expand, d)

            pre_feature_expand = gumbel_softmax(pre_feature_expand, -1) #bs, 1, n, k

            cur_feature = torch.sum(pick_values * pre_feature_expand, dim=-1, keepdim=True) # bs, c, n, 1

            cur_feature_cos = cur_feature.transpose(1,2).contiguous().view(bn * self.curve_num, c)

            cur = torch.argmax(pre_feature_expand, dim=-1).view(-1, 1) # bs * n, 1
            flatten_curs.append(torch.clone(flatten_cur))
            flatten_cur = batched_index_select(pick_idx, 1, cur).squeeze() # bs * n

            # collect curve progress
            curves.append(cur_feature)
        self.flatten_curs=flatten_curs
        return torch.cat(curves,dim=-1)


==> images/core/start_cls.sh <==
python3 main_cls.py --exp_name=curvenet_cls_1


==> images/core/start_normal.sh <==
python3 main_normal.py --exp_name=curvenet_normal_1


==> images/core/start_part.sh <==
python3 main_partseg.py --exp_name=curveunet_seg_1


==> images/core/test_cls.sh <==
python3 main_cls.py --eval=True --model_path=../pretrained/cls/models/model.t7


==> images/core/test_normal.sh <==
python3 main_normal.py --eval=True --model_path=../pretrained/normal/models/model.t7


==> images/core/test_part.sh <==
python3 main_partseg.py --eval=True --model_path=../pretrained/seg/models/model.t7


==> images/core/util.py <==
"""
@Author: Yue Wang
@Contact: yuewangx@mit.edu
@File: util
@Time: 4/5/19 3:47 PM
"""


import numpy as np
import torch
import torch.nn.functional as F


def cal_loss(pred, gold, smoothing=True):
    ''' Calculate cross entropy loss, apply label smoothing if needed. '''

    gold = gold.contiguous().view(-1)

    if smoothing:
        eps = 0.2
        n_class = pred.size(1)

        one_hot = torch.zeros_like(pred).scatter(1, gold.view(-1, 1), 1)
        one_hot = one_hot * (1 - eps) + (1 - one_hot) * eps / (n_class - 1)
        log_prb = F.log_softmax(pred, dim=1)

        loss = -(one_hot * log_prb).sum(dim=1).mean()
    else:
        loss = F.cross_entropy(pred, gold, reduction='mean')

    return loss


class IOStream():
    def __init__(self, path):
        self.f = open(path, 'a')

    def cprint(self, text):
        print(text)
        self.f.write(text+'\n')
        self.f.flush()

    def close(self):
        self.f.close()


==> images/dra.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sun Jul 17 20:01:10 2022

@author: yan181
"""

from smile_point import TemporalModel as point
from smile_attention import TemporalModel as face
import torch
import mediapipe as mp
import cv2 
import numpy as np 
import os 
from matplotlib import cm
mp_face_mesh = mp.solutions.face_mesh
mp_drawing = mp.solutions.drawing_utils 
mp_drawing_styles = mp.solutions.drawing_styles

try:
    point_model = point()
    point_model.cuda()
    point_model.load_state_dict(torch.load("point_weights/state_dict/1-94-0.5168612003326416-0.8709677457809448.pt"))
except:
    pass
# point_model = torch.load("point_weights/1-49-0.5312303304672241-0.8548387289047241.pt")
# point_model.eval()


def extract_landmark(file_path):
    with mp_face_mesh.FaceMesh(
            static_image_mode= False,
            max_num_faces = 1,
            refine_landmarks= True,
            min_detection_confidence = 0.5,
            ) as face_mesh:
        
        cap = cv2.VideoCapture(file_path)
        count = 0
        frames = []
        while cap.isOpened():
            rect, frame = cap.read()
            if not rect:
                break
            frames.append(cv2.cvtColor(frame, cv2.COLOR_BGR2RGB))
        cap.release()
        
        frames=frames[0::10]#[:16]
        landmarks=[]
        for frame in frames:
            results = face_mesh.process(frame) 
            for face_landmarks in results.multi_face_landmarks:
                idx_to_coordinates = {}
                for idx,landmark in enumerate(face_landmarks.landmark):
                    idx_to_coordinates[idx] = [landmark.x,landmark.y,landmark.z]
                    count += 1
                if idx_to_coordinates != {}:
                    landmark = []
                    for i in range(478):
                        landmark.append(idx_to_coordinates[i])
                    landmarks.append(landmark)
                    
        frames = np.array(frames)
        landmarks = np.array(landmarks)
        print(frames.shape, landmarks.shape)
        return crop_face(frames,landmarks)

def crop_face(frames,landmarks):
    H=1080
    W=1920
    boxs = np.array([[np.min(landmark[:,:2],0)*np.array([W,H]),np.max(landmark[:,:2],0)*np.array([W,H])] for landmark in landmarks]).astype(int).reshape(-1,4)
    faces=[]
    for frame,box in zip(frames,boxs):
        a,b,c,d=box
        faces.append(frame[b:d,a:c].copy())
    faces = np.array(faces)
    return frames,landmarks,boxs,faces

#from PIL import Image
#a,b,c,d = box[0]
#Image.fromarray(frames[0][b:d,a:c])

def avg(x):
    def get_gradient():
        LABEL = 0 if "deliberate" in video else 1
        min_xyz = np.array([0.06372425, 0.05751023, -0.08976112]).reshape(1,1,3)
        max_xyz = np.array([0.63246971, 1.01475966, 0.14436169]).reshape(1,1,3)
    
        y = torch.FloatTensor([LABEL])[None,:]
        x_point=torch.FloatTensor((landmarks - min_xyz) / (max_xyz - min_xyz))[None,:]
    
        x_point = x_point.cuda()
        y = y.cuda()
        
        flatten_curs =[]
        x_point = x_point.view(-1,478,3).permute(0,2,1)
        point_model.encoder(x_point)
        flatten_curs = torch.stack(point_model.encoder.cic22.curvegrouping.walk.flatten_curs)
        flatten_curs=flatten_curs%478
        
        return flatten_curs

    path = [i for i in os.listdir("videos") if x in i]
    flatten_curs = torch.zeros((478,478)).cuda()
    for video in path:
        frames,landmarks,boxs,faces= extract_landmark("videos"+"/"+video)       
        flatten_cur = get_gradient()
        i = flatten_cur[0]
        for j in flatten_cur[1:]:
            flatten_curs[i,j]+=1e-8
        
    np.save("result/flatten_curs"+x, flatten_curs.cpu().numpy())

#avg("")

def plot(name):
    def npy(x):
        grad = [np.load("result/g1" + x + ".npy"),np.load("result/g2" + x + ".npy")]
        grad[1]  = np.array([(np.fliplr(i) - np.min(i)) / (np.max(i) - np.min(i) + 1e-5) for i in  grad[1]])
        grad[0] = np.array([(i - np.min(i)) / (np.max(i) - np.min(i) + 1e-5) for i in  grad[0]])
        frames=np.load("result/fra" + x + ".npy")
        landmarks=np.load("result/lan" + x + ".npy")
        boxs=np.load("result/bos" + x + ".npy")
        faces=np.load("result/fac"+ x + ".npy")
        return grad,frames,landmarks,boxs,faces
    g1 = npy("deliberate")
    g2=npy("spontaneous")
    frame= np.mean(g1[1]*0.5+g2[1]*0.5,0)
    landmark= np.mean(g1[2]*0.5+g2[2]*0.5,0)
    box= np.mean(g1[3]*0.5+g2[3]*0.5,0)
    face= np.mean(g1[4]*0.5+g2[4]*0.5,0)
    flatten_curs=np.load("result/" + name + ".npy") * 1e8
    flatten_curs /= flatten_curs.max()
    print(frame.shape,box.shape,face.shape,landmark.shape,face.shape)
    
    frame=np.uint8(frame)
    frame = cv2.cvtColor(frame, cv2.COLOR_RGB2BGR) #* 0 + 255
    frame.fill(0)
    a,b,c,d=[int(i) for i in box]
    img=np.uint8(face)
    img=cv2.cvtColor(img, cv2.COLOR_RGB2BGR)
    frame[b:d,a:c] = cv2.resize(img,(c-a,d-b),interpolation=cv2.INTER_LINEAR)
    
    for l in landmark:
        frame_copy = frame.copy()
        x,y=int(l[0]*1920),int(l[1]*1080)
        i=7
        if round(i) == 0:
            continue
        cv2.circle(frame,(x,y),round(i),[255,0,0],-1)
        frame_copy = cv2.addWeighted(frame_copy, 100/255, frame, 1 - 100/255, 0)
        frame = frame_copy
        
    top = flatten_curs.copy().reshape(-1)
    top.sort()
    i = 0
    for top in [top[-30:]]:
        fra = frame.copy()
        for x in top:
            for x1,x2 in zip(*np.where(flatten_curs==x)):
                fra_copy = fra.copy()
                x1,x2 = landmark[x1],landmark[x2]
                x1 = [int(x1[0]*1920),int(x1[1]*1080)]
                x2 = [int(x2[0]*1920),int(x2[1]*1080)]
                fra = cv2.line(fra, x1, x2, [0,0,255], 3)#round(x*5))
                fra = cv2.addWeighted(fra_copy, 0.1, fra, 1 - 0.1, 0)

        a,b,c,d=[int(i) for i in box]
        fra=cv2.resize(fra[b:d,a:c],(230,230))
        cv2.imwrite("result/" + name + str(i) +".png",fra)
        i+=1
plot("flatten_curs")
plot("flatten_curssmile_point_time")
plot("flatten_curssmile_point_spatial")
'''
# RADIUS = 15
RADIUS = 15

def plot():
    from PIL import Image
    name = 0
    for img,cam in zip(faces,grad[1]):
        img = cv2.resize(img,(512,512),interpolation=cv2.INTER_LINEAR)
        cam = cv2.resize(cam,(512,512),interpolation=cv2.INTER_LINEAR)
        img = Image.fromarray(img).convert("RGBA")
        cam = Image.fromarray(np.uint8(cm.seismic(cam)*255)).convert("RGBA")
        cam.putalpha(100)
        Image.alpha_composite(img,cam).save("result/"+str(name)+".png")
        name+=1
        
    name = 0    
    for frame, landmark,box,cam in zip(frames,landmarks,boxs,grad[0]):
        r =  cam * RADIUS
        cam = cm.seismic(cam)
        frame = cv2.cvtColor(frame, cv2.COLOR_RGB2BGR)
        for i,j,l in zip(r,cam,landmark):
            frame_copy = frame.copy()
            x,y=int(l[0]*1920),int(l[1]*1080)
            j= (j[:3][::-1] * 255).astype(int)
            cv2.circle(frame,(x,y),round(i)+1,j.tolist(),-1)
            frame_copy = cv2.addWeighted(frame_copy, 100/255, frame, 1 - 100/255, 0)
            frame = frame_copy
        a,b,c,d=box
        frame=cv2.resize(frame[b:d,a:c],(512,512))
        cv2.imwrite("result/point_"+str(name)+".png",frame)
        name+=1
'''




==> images/draw.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sun Jul 17 20:01:10 2022

@author: yan181
"""

from smile_point import TemporalModel as point
from smile_attention import TemporalModel as face
import torch
import mediapipe as mp
import cv2 
import numpy as np 
from matplotlib import cm
mp_face_mesh = mp.solutions.face_mesh
mp_drawing = mp.solutions.drawing_utils 
mp_drawing_styles = mp.solutions.drawing_styles


point_model = point()
#point_model.load_state_dict(torch.load("point_weights/1-49-0.5312303304672241-0.8548387289047241.pt"))
face_model= face()
#face_model.load_state_dict(torch.load("face_weights/1-146-0.6618122458457947-0.7983871102333069.pt"))

def extract_landmark(file_path):
    with mp_face_mesh.FaceMesh(
            static_image_mode= False,
            max_num_faces = 1,
            refine_landmarks= True,
            min_detection_confidence = 0.5,
            ) as face_mesh:
        
        cap = cv2.VideoCapture(file_path)
        count = 0
        frames = []
        while cap.isOpened():
            rect, frame = cap.read()
            if not rect:
                break
            frames.append(cv2.cvtColor(frame, cv2.COLOR_BGR2RGB))
        cap.release()
        
        frames=frames[0::10][:16]
        landmarks=[]
        for frame in frames:
            results = face_mesh.process(frame) 
            for face_landmarks in results.multi_face_landmarks:
                idx_to_coordinates = {}
                for idx,landmark in enumerate(face_landmarks.landmark):
                    idx_to_coordinates[idx] = [landmark.x,landmark.y,landmark.z]
                    count += 1
                if idx_to_coordinates != {}:
                    landmark = []
                    for i in range(478):
                        landmark.append(idx_to_coordinates[i])
                    landmarks.append(landmark)
                    
        frames = np.array(frames)
        landmarks = np.array(landmarks)
        print(frames.shape,landmarks.shape)
        return crop_face(frames,landmarks)

def crop_face(frames,landmarks):
    H=1080
    W=1920  
    boxs = np.array([[np.min(landmark[:,:2],0)*np.array([W,H]),np.max(landmark[:,:2],0)*np.array([W,H])] for landmark in landmarks]).astype(int).reshape(-1,4)
    faces=[]
    for frame,box in zip(frames,boxs):
        a,b,c,d=box
        faces.append(frame[b:d,a:c].copy())
    faces = np.array(faces)
    return frames,landmarks,boxs,faces

#from PIL import Image
#a,b,c,d = box[0]
#Image.fromarray(frames[0][b:d,a:c])
frames,landmarks,boxs,faces= extract_landmark("001_deliberate_smile_2.mp4")       

def get_gradient():
    LABEL = 1 
    min_xyz = np.array([0.06372425, 0.05751023, -0.08976112]).reshape(1,1,3)
    max_xyz = np.array([0.63246971, 1.01475966, 0.14436169]).reshape(1,1,3)
    y = torch.FloatTensor([LABEL])[None,:]
    x_face = (torch.FloatTensor(
        [cv2.resize(i,(48,48)) for i in faces]
        ).permute(3,0,1,2)[None,:]- 127.5) / 127.5

    x_point=torch.FloatTensor((landmarks - min_xyz) / (max_xyz - min_xyz))[None,:]
    x_face.requires_grad = True
    x_point.requires_grad=True
    
    point_model(x_point).backward(gradient=y, retain_graph=True)
    face_model(x_face).backward(gradient=y, retain_graph=True)
    grad1,grad2 = x_point.grad.abs().data.numpy()[0].sum(-1),x_face.grad.data[0].permute(1,2,3,0).numpy().sum(-1)
    grad2 = np.array([(i - np.min(i)) / (np.max(i) - np.min(i) + 1e-5) for i in  grad2])
    return grad1,grad2
grad = get_gradient()
RADIUS = 15
def plot():
    from PIL import Image
    name = 0
    for img,cam in zip(faces,grad[1]):
        img = cv2.resize(img,(128,128))
        cam = cv2.resize(cam,(128,128))
        img = Image.fromarray(img).convert("RGBA")
        cam = Image.fromarray(np.uint8(cm.seismic(cam)*255)).convert("RGBA")
        cam.putalpha(100)
        Image.alpha_composite(img,cam).save("result/"+str(name)+".png")
        name+=1
        
    name = 0    
    for frame, landmark,box,cam in zip(frames,landmarks,boxs,grad[0]):
        r =  cam * RADIUS
        cam = cm.seismic(cam)
        frame = cv2.cvtColor(frame, cv2.COLOR_RGB2BGR)
        for i,j,l in zip(r,cam,landmark):
            frame_copy = frame.copy()
            x,y=int(l[0]*1920),int(l[1]*1080)
            j= (j[:3][::-1] * 255).astype(int)
            cv2.circle(frame,(x,y),round(i)+1,j.tolist(),-1)
            frame_copy = cv2.addWeighted(frame_copy, 100/255, frame, 1 - 100/255, 0)
            frame = frame_copy
        a,b,c,d=box
        frame=cv2.resize(frame[b:d,a:c],(128,128))
        cv2.imwrite("result/point_"+str(name)+".png",frame)
        name+=1
plot()









           
